A Lagrangian-Based Method with "False Penalty'' for Linearly Constrained Nonconvex Composite Optimization

We introduce a primal-dual framework for solving linearly constrained nonconvex composite optimization problems. Our approach is based on a newly developed Lagrangian, which incorporates \emph{false penalty} and dual smoothing terms. This new Lagrangian enables us to develop a simple first-order algorithm that converges to a stationary solution under standard assumptions. We further establish global convergence, provided that the objective function satisfies the Kurdyka-{\L}ojasiewicz property. Our method provides several advantages: it simplifies the treatment of constraints by effectively bounding the multipliers without boundedness assumptions on the dual iterates; it guarantees global convergence without requiring the surjectivity assumption on the linear operator; and it is a single-loop algorithm that does not involve solving penalty subproblems, achieving an iteration complexity of $\mathcal{O}(1/\epsilon^2)$ to find an $\epsilon$-stationary solution. Preliminary experiments on test problems demonstrate the practical efficiency and robustness of our method.

==> figures/PPALA_QP.m <==

% Considering the following quadratic programming:
% min_x 1/2 x^TQx+r^Tx  s.t. Ax=b, ell_i<=xi<=ui for all i

function [x,z,lamb,mu,objfun,dualres,primalres,a1,a2]=PPALA_QP(QP,x0,z0,lamb0,mu0,alpha,beta,delta,s,NumIter)

% Input:
% QP: the settings of the problem of quadratic programming
% QP.Q: matrix Q; QP.r: vector r; QP.A: matrix A; QP.b: vector b;
% QP.l: lower bound ell; QP.u: upper bound u
% lamb0, mu0-- initialization of Lagrangian multipliers
% x0,z0 -- initialization
% eta -- x-step size (0,1], eta=1 then SProx-ALM reduces to Prox-ALM
% alpha -- penalty parameter for ||z||^2
% beta -- proximal parameter for ||lamb - mu||^2
% NumIter -- number of iterations

% Output:
% x,z,lamb,mu -- the outputs of algorithmic iterative sequences
% objfun -- the trend of Lagrangian function
% dualres -- dual residual defined as: dualres = ||Ax-b||
% primalres -- primal residual defined as: primalres = ||x(k+1)-x(k)||

objfun = zeros(NumIter,1);
dualres = zeros(NumIter,1);
primalres = zeros(NumIter,1);
a1 = zeros(NumIter,1);
a2 = zeros(NumIter,1);


% run iterations
for i=1:NumIter
   
    gradx = QP.Q*x0 + (QP.A)'*lamb0 ;
    tempx = x0 - s*gradx;
    x1 = (tempx>=QP.u).*QP.u+(tempx<=QP.ell).*QP.ell+(QP.ell<tempx&tempx<QP.u).*tempx; % projection onto [ell,u]
    %x1 = (tempx<=QP.ell).*QP.ell + (QP.ell<tempx).*tempx; % projection onto [ell,infinity]
    %x1 = x0 - s*gradx;
    
   
    x= x0 + 1*(x1-x0);
   
    
    gamma=delta/(norm(lamb0 - mu0)^2+1);
    mu = mu0 + gamma*(lamb0 - mu0);
    lamb = mu + (alpha/(1+alpha*beta))*(QP.A*x-QP.b);  
    z = (1/alpha)*(lamb - mu);
     
    gradx1 = QP.Q*x + (QP.A)'*lamb ;
    tempx1 = x - gradx1;
    x11 = (tempx1>=QP.u).*QP.u+(tempx1<=QP.ell).*QP.ell+(QP.ell<tempx1&tempx1<QP.u).*tempx1; % projection onto [ell,u]
    %x11 = (tempx1<=QP.ell).*QP.ell + (QP.ell<tempx1).*tempx1; 
    
    %objfun(i)=1/2*x'*QP.Q*x + QP.r'*x; % objective function
    objfun(i)=(1/2*x'*QP.Q*x+(QP.r)'*x+lamb'*(QP.A*x-QP.b) + z'*(mu-lamb) + 0.5*alpha*z'*z - 1/2*beta*(lamb-mu)'*(lamb-mu)) ; % Lagrangian function
    %dualres(i)= (1+alpha*beta)/(alpha)*norm(lamb-mu); % dual residual
    dualres(i) = norm(QP.A*x-QP.b); % dual residual
    primalres(i) = norm(x-x11);
 
     %(1+norm(x0))
    a1(i)=norm(z);
    a2(i)=alpha*norm(z-z0);


    fprintf('NumIter: %g, PPAL: %g, DualRes_PPAL: %g, PrimalRes_PPAL: %g \n',i,objfun(i),dualres(i),primalres(i));
    
    delta = delta*0.99999999;

    x0 = x; z0 = z; lamb0 = lamb; mu0 = mu;
   
    
end
clear gradx; clear tempx;
end

==> figures/SProxALM_QP.m <==
% Considering the following quadratic programming:
% min_x 1/2 x^TQx+r^Tx  s.t. Ax=b, ell_i<=xi<=ui for all i

function [x,u,lamb,objfun,dualres,primalres]=SProxALM_QP(QP,x0,u0,lamb0,alphaa,betaa,pp,ss,eta,NumIter)
% Input:
% QP: the settings of the problem of quadratic programming
% QP.Q: matrix Q; QP.r: vector r; QP.A: matrix A; QP.b: vector b;
% QP.l: lower bound ell; QP.u: upper bound u
% lamb0 -- initialization of Lagrangian multiplier
% x0,u0 -- initialization
% p: inverse of proximal parameter (p>rho, where rho is the weakly convex modulu,equaling to ||Q|| in this case)
% s -- primal stepsize 1/(||Q||+p+betaa*||A||^2)
% eta -- z-step size (0,1], eta=1 then ProxiALM reduces to iALM
% alphaa -- dual step size 
% betaa -- penalty parameter 
% NumIter -- number of iterations

% Output:
% x,u,lamb -- the outputs of algorithmic iterative sequences
% objfun -- the trend of Lagrangian function
% dualres -- dual residual defined as: dualres = ||Ax-b||
% primalres -- primal residual defined as: primalres = ||x(k+1)-z(k)||

objfun = zeros(NumIter,1);
dualres = zeros(NumIter,1);
primalres = zeros(NumIter,1);


% run iterations
for i=1:NumIter

    lamb = lamb0 + alphaa*(QP.A*x0-QP.b);  
    gradx = QP.Q*x0+(QP.A)'*(betaa*QP.A*x0+lamb0)+pp*(x0-u0);
    tempx = x0 - ss*gradx;
    x = (tempx>=QP.u).*QP.u+(tempx<=QP.ell).*QP.ell+(QP.ell<tempx&tempx<QP.u).*tempx; % projection onto [ell,u]
    %x = (tempx<=QP.ell).*QP.ell + (QP.ell<tempx).*tempx;
    %x = x0 - ss*gradx;
    u = u0 + eta*(x - u0);
   
    %gradxx = QP.Q*x0+(QP.A)'*lamb0;
    gradx2 = QP.Q*x+(QP.A)'*(betaa*QP.A*x+lamb);
    tempx2 = x - gradx2;
    x2 = (tempx2>=QP.u).*QP.u+(tempx2<=QP.ell).*QP.ell+(QP.ell<tempx2&tempx2<QP.u).*tempx2; % projection onto [ell,u]
    %x2 = (tempx2<=QP.ell).*QP.ell + (QP.ell<tempx2).*tempx2;

    
    %objfun(i)=(1/2*x'*QP.Q*x + QP.r'*x); % objective function
    objfun(i)=1/2*x'*QP.Q*x+(QP.r)'*x+lamb'*(QP.A*x-QP.b) +1/2*betaa*(QP.A*x-QP.b)'*(QP.A*x-QP.b) + 1/2*pp*(x-u)'*(x-u); % Lagrangian function
    %dualres(i)= (1+alpha*beta)/(alpha)*norm(lamb-mu); % dual residual
    dualres(i) = (norm(QP.A*x-QP.b)); % dual residual
    %primalres(i) = (norm(gradx-gradx2 - 1/ss*(x-u))); % primal residual
    primalres(i) = norm(x-x2); % primal residual
    
    
    fprintf('NumIter: %g, objfun: %g, DualRes: %g, PrimalRes: %g \n',i,objfun(i),dualres(i),primalres(i));
    
    x0 = x;
    u0=u;
    lamb0 = lamb;
    
   
end
clear Abr; clear gradx; clear tempx;
end

==> figures/test_lcqp.m <==
clear all; close all; clc;

%% Setting of Linearly Constrained Quadratic Programming (LCQP)
%% min_x 1/2 x^TQx+r^Tx  s.t. Ax=b, ell_i<=xi<=ui for all i
%% x in R^n: A: m by n matrix, b in R^m
    
m = 100;
n = 1000;
%randn('seed',500);
QP.Q1 = randn(n); 
QP.Q =(QP.Q1+QP.Q1')/2;   % matrix Q in the objective
QP.r = randn(n,1);        % vector r in the objective
QP.A = randn(m,n);        % linear operator A
xx = randn(n,1);          % a feasible x to generate the vector b
QP.b = QP.A*xx;           % vector b 
QP.ell = 0;               % lower bound of box constraints
QP.u = 5;                 % upper bound of box constraints
NormQ = max(eig(QP.Q));   % the largest eigenvalue of Q
NumIter = 5*1e5;           % number of iterations


%% Proximal-Perturbed Lagrangian Algorithm (PALA)
x0 = rand(n,1);
u0=x0;
z0 = zeros(m,1);
lamb0 = zeros(m,1);
mu0 = zeros(m,1);
sigma1 = max(svd(QP.A));
%alpha =1e7;              % false penalty parameter 
%beta = 0.1;              % dual smoothing parameter
delta =0.5;
%s = 1/(2NormQ + 3*(alpha/(1+alpha*beta))*sigma1^2 ); % primal step size
%%---------------------------------------


%% Smoothed Proximal Augmented Lagrangian Method (Sprox-ALM), SIOPT 2022
%% A Global Dual Error Bound and Application to Linearly Constrained Nonconvex Optimization


%betaa = 10; % penalty parameter in augmented Lagrangian
%betaa = 10*NormQ^2/sigma1;
pp = 2*NormQ;
%ss = 1/(NormQ + pp +betaa*sigma1^2); % primal step size
%alphaa =1*(NormQ)^2/(4*norm(QP.A)^2); % dual step size used in the update of multipliers
%alphaa = betaa/4; % % dual step size used in the update of multipliers


%%--------------------------------------- 
beta1=0.5; alpha1 =2*1e3;
s1 = 1/(NormQ + (2 + 1/(1+alpha1*beta1))*(alpha1/(1+alpha1*beta1))*sigma1^2 ); % primal step size
[x_PPALA1,z_PPALA1,lamb_PPALA1,mu_PPALA1,objfun_PPALA1,dualres_PPALA1,primalres_PPALA1,a1_PPALA1,a2_PPALA1]...
    = PPALA_QP(QP,x0,z0,lamb0,mu0,alpha1,beta1,delta,s1,NumIter);


beta2=0.5; alpha2 =2*1e3;
s2 = 1/(NormQ + (2 + 1/(1+alpha2*beta2))*(alpha2/(1+alpha2*beta2))*sigma1^2 ); % primal step size
[x_PPALA2,z_PPALA2,lamb_PPALA2,mu_PPALA2,objfun_PPALA2,dualres_PPALA2,primalres_PPALA2,a1_PPALA2,a2_PPALA2]...
    = PPALA_QP(QP,x0,z0,lamb0,mu0,alpha2,beta2,delta,s2,NumIter);


eta_SProxALM1 = 0.5;    % step size in z-update in Sprox-ALM
betaa1=10;
ss1 = 1/(NormQ + pp +betaa1*sigma1^2)/2; % primal step size
alphaa1 = betaa1/4;      % dual step size used in the update of multipliers
[x_iALM1,z_SProxALM1,lamb_SProxALM1,objfun_SProxALM1,dualres_SProxALM1,primalres_SProxALM1]...
    = SProxALM_QP(QP,x0,u0,lamb0,alphaa1,betaa1,pp,ss1,eta_SProxALM1,NumIter);



% save objfun; save dualres; save primalres;


Iter = (1:NumIter)';


% plot Lagrangian
figure(1),
plot(Iter,objfun_PPALA1,'LineWidth',2,'Color',[0.12156863, 0.46666667, 0.70588235]);
hold on;
plot(Iter,objfun_PPALA2,'--','LineWidth',2,'Color',[0.8500 0.3250 0.0980]);
hold on;
plot(Iter,objfun_SProxALM1,'LineWidth',2,'Color',[0.4660 0.5740 0.1880]);

set(gca,'FontSize',15,'fontname','times new roman','GridLineStyle','--')
title('Lagrangian convergence', 'FontWeight', 'bold','FontSize',15)
xlabel('Number of iterations', 'Interpreter','latex', 'fontsize', 15);
ylabel('Function value', 'Interpreter','latex', 'fontsize', 15);
lgnd=legend({'$\mathcal{L}_\beta(x_k,z_k,\lambda_k,\mu_k)$ ($\alpha=10^3$)',...
    '$\mathcal{L}_\beta(x_k,z_k,\lambda_k,\mu_k)$ ($\alpha=10^8$)','$K(x_k,z_k,\lambda_k)$'},'Interpreter','latex','FontSize',15);
%set(lgnd,'color','none');
grid on;
axis tight;
ax = gca;
xlim([1 5000]);
ax.XLim = ax.XLim + [-1 1]*range(ax.XLim)*0.05;  % For x-axis
ax.YLim = ax.YLim + [-1 1]*range(ax.YLim)*0.05;  % For y-axis




figure(2),
semilogy(Iter,primalres_PPALA1,'LineWidth',2,'Color',[0.12156863, 0.46666667, 0.70588235]);  % Blue
hold on;
semilogy(Iter,primalres_PPALA2,'--','LineWidth',2,'Color',[0.9290, 0.6940, 0.1250]);  % Yellow
hold on;
semilogy(Iter,primalres_SProxALM1,'LineWidth',2,'Color',[0.8500 0.3250 0.0980]);  % Green

title('Stationarity', 'FontWeight', 'bold','FontSize',14)
set(gca,'FontSize',15,'fontname','times new roman','GridLineStyle','--');
xlabel('Number of iterations', 'Interpreter','latex', 'fontsize', 14);
ylabel('$\log \| x_k - \Pi_X [x_k - \nabla_x {L}(x_k) ] \|$', 'Interpreter','latex', 'fontsize', 14);

lgnd=legend({'Algorithm 1 ($\alpha=10^3$)','Algorithm 1 ($\alpha=10^8$)','SProx-ALM'},'Interpreter','latex','FontSize',15);
set(lgnd,'color','none');

grid on;
axis tight;
ax = gca;
ax.XLim = ax.XLim + [-1 1]*range(ax.XLim)*0.05;  % For x-axis
ax.YLim = ax.YLim + [-1 1]*range(ax.YLim)*0.05;  % For y-axis





figure(3),
semilogy(Iter,dualres_PPALA1,'LineWidth',2,'Color',[0.12156863, 0.46666667, 0.70588235]);  % Blue
hold on;
semilogy(Iter,dualres_PPALA2,'--','LineWidth',2,'Color',[0.9290, 0.6940, 0.1250]);  % Yellow
hold on;
semilogy(Iter,dualres_SProxALM1,'LineWidth',2,'Color',[0.8500 0.3250 0.0980]);  % Green

title('Feasibility', 'FontWeight', 'bold','FontSize',15)
set(gca,'FontSize',15,'fontname','times new roman','GridLineStyle','--')
xlabel('Number of iterations', 'Interpreter','latex', 'fontsize', 15);
ylabel('$\log \|A x_k -b \|$', 'Interpreter','latex', 'fontsize', 15);

lgnd=legend({'Algorithm 1 ($\alpha=10^3$)','Algorithm 1 ($\alpha=10^8$)','SProx-ALM'},'Interpreter','latex','FontSize',15);
set(lgnd,'color','none');

grid on;
axis tight;
ax = gca;
ax.XLim = ax.XLim + [-1 1]*range(ax.XLim)*0.05;  % For x-axis
ax.YLim = ax.YLim + [-1 1]*range(ax.YLim)*0.05;  % For y-axis

%ax.Box = 'on';
%ax.XAxis.TickDirection = 'out';
%ax.YAxis.TickDirection = 'out';
%set(gca, 'TickDir', 'out');

figure(4),
semilogy(Iter,a1_PPALA1,'LineWidth',2,'Color',[0.8500 0.3250 0.0980]);
hold on;
semilogy(Iter,a2_PPALA1,'LineWidth',2,'Color',[0.3010 0.7450 0.9330]);  
set(gca,'FontSize',15,'fontname','times new roman','GridLineStyle','--')
xlabel('Number of iterations', 'Interpreter','latex', 'fontsize', 15);
ylabel('log scale', 'Interpreter','latex', 'fontsize', 15);

lgnd=legend({'$\log\|z_{k+1}\|$)','$\log\|z_{k+1} - z_{k}\|$'},'Interpreter','latex','FontSize',15);
set(lgnd,'color','none');


hold off;

